Micromobility Flow Prediction: A Bike Sharing Station-level Study via Multi-level Spatial-Temporal Attention Neural Network

Efficient use of urban micromobility resources such as bike sharing is challenging due to the unbalanced station-level demand and supply, which causes the maintenance of the bike sharing systems painstaking. Prior efforts have been made on accurate prediction of bike traffics, i.e., demand/pick-up and return/drop-off, to achieve system efficiency. However, bike station-level traffic prediction is difficult because of the spatial-temporal complexity of bike sharing systems. Moreover, such level of prediction over entire bike sharing systems is also challenging due to the large number of bike stations. To fill this gap, we propose BikeMAN, a multi-level spatio-temporal attention neural network to predict station-level bike traffic for entire bike sharing systems. The proposed network consists of an encoder and a decoder with an attention mechanism representing the spatial correlation between features of bike stations in the system and another attention mechanism describing the temporal characteristic of bike station traffic. Through experimental study on over 10 millions trips of bike sharing systems (> 700 stations) of New York City, our network showed high accuracy in predicting the bike station traffic of all stations in the city.

==> test_model.py <==
import tensorflow as tf
import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
import os
import json
import math
import pickle
from utils import basic_hyperparams
from utils import load_data
from utils import get_valid_batch_feed_dict


def root_mean_squared_error(labels, preds):####################################
    total_size = np.size(labels)
    return np.sqrt(np.sum(np.square(labels - preds)) / total_size)


def mean_absolute_error(labels, preds):########################################
    total_size = np.size(labels)
    return np.sum(np.abs(labels - preds)) / total_size


if __name__ == '__main__':
    # use specific gpu
    os.environ["CUDA_VISIBLE_DEVICES"] = "0"
    tf_config = tf.ConfigProto()
    tf_config.gpu_options.allow_growth = True

    # load hyperparameters
    session = tf.Session(config=tf_config)
    hps = basic_hyperparams()
    hps_dict = json.load(open('./hparam_files/StationsBikeMAN-1024-766-0-1-2.json', 'r'))
    hps.override_from_dict(hps_dict)

    # model construction
    tf.reset_default_graph()
    from BikeMAN import BikeMAN
    print(hps)
    model = BikeMAN(hps)

    # read data from test set
    input_path = './stations/all/test/'
    test_data = load_data(
        input_path, 'test', hps.n_steps_encoder, hps.n_steps_decoder)
    num_test = len(test_data[0])
    print('test samples: {0}'.format(num_test))
    

    # path for log saving
    if hps.s_attn_flag == 0 and hps.t_attn_flag == 0:
        model_name = 'BikeMAN'
    elif hps.s_attn_flag == 1 and hps.t_attn_flag == 0:
        model_name = 'BikeMANs'    
    elif hps.s_attn_flag == 0 and hps.t_attn_flag == 1:
        model_name = 'BikeMANt'
    elif hps.t_attn_flag == 2:
        model_name = 'BikeMANstB'
    else:        
        model_name = 'BikeMANst'
        
    if hps.cell_flag == 0:
        cell_name = 'LSTM'
    elif hps.cell_flag == 1:
        cell_name = 'GRU'
        
    logdir = './logs/{}-{}-{}-{}-{}-{}-{:.2f}-{:.3f}-{}-{}-{}/'.format(model_name,
                                                                       cell_name,
                                                           hps.n_steps_encoder,
                                                           hps.n_steps_decoder,
                                                           hps.n_stacked_layers,
                                                           hps.n_hidden_encoder,
                                                           hps.dropout_rate,
                                                           hps.lambda_l2_reg,
                                                           hps.batch_size,
                                                           hps.poi_distance,
                                                           hps.n_sensors)
    
    model_path = logdir + 'saved_models/final_model.ckpt'

    # test params
    n_split_test = 2#500  # times of splitting test set
    test_rmses = []
    test_maes = []

    # restore model
    print("Starting loading model...")
    saver = tf.train.Saver()
    with tf.Session() as sess:
        model.init(sess)

        # Restore model weights from previously saved model
        saver.restore(sess, model_path)
        print("Model successfully restored from file: %s" % model_path)

        # test
        test_loss = 0
        test_indexes = np.int64(
            np.linspace(0, num_test, n_split_test))
        for k in range(n_split_test - 1):
            feed_dict = get_valid_batch_feed_dict(
                model, test_indexes, k, test_data)
            
            batch_labels = test_data[-1]            
            batch_labels = batch_labels[test_indexes[k]:test_indexes[k + 1]]
            #print(batch_labels.shape)
            batch_labels = np.reshape(batch_labels, [-1, batch_labels.shape[-1]])
            print(batch_labels.shape)            
            
            batch_preds = sess.run(model.phs['preds'], feed_dict)
            print(batch_preds[0].shape)
            #batch_preds = np.swapaxes(batch_preds, 0, 1)
            #batch_preds = np.reshape(batch_preds, [batch_preds.shape[0], -1])
            
            np.save('predictions-{}-{}-{}-{}-{}.npy'.format(hps.n_hidden_encoder,
                                                            hps.n_sensors,
                                                            hps.cell_flag,
                                                            hps.s_attn_flag,
                                                            hps.t_attn_flag),batch_preds)
            
            
            test_rmses.append(root_mean_squared_error(
                batch_labels, batch_preds))
            test_maes.append(mean_absolute_error(batch_labels, batch_preds))

    test_rmses = np.asarray(test_rmses)
    test_maes = np.asarray(test_maes)

    print('===============METRIC===============')
    print('rmse = {:.6f}'.format(test_rmses.mean()))
    print('mae = {:.6f}'.format(test_maes.mean()))

